Robustness-enhanced Myoelectric Control with GAN-based Open-set Recognition

Electromyography (EMG) signals are widely used in human motion recognition and medical rehabilitation, yet their variability and susceptibility to noise significantly limit the reliability of myoelectric control systems. Existing recognition algorithms often fail to handle unfamiliar actions effectively, leading to system instability and errors. This paper proposes a novel framework based on Generative Adversarial Networks (GANs) to enhance the robustness and usability of myoelectric control systems by enabling open-set recognition. The method incorporates a GAN-based discriminator to identify and reject unknown actions, maintaining system stability by preventing misclassifications. Experimental evaluations on publicly available and self-collected datasets demonstrate a recognition accuracy of 97.6\% for known actions and a 23.6\% improvement in Active Error Rate (AER) after rejecting unknown actions. The proposed approach is computationally efficient and suitable for deployment on edge devices, making it practical for real-world applications.

==> scripts/exp_cross_domain_gan.py <==
import numpy as np
import matplotlib.pyplot as plt
import math

plt.rcParams.update({'font.size': 20})

cmap = 'summer'
with open('settings.txt', 'r') as f:
    param, value = f.read().split('=')
    if param == 'cmap':
        cmap = value

settings = {
    "opg/cls,5"  : [],
    "opg/cls,10" : [],
    "opg/cls,15" : [],
    "opg/cls,20" : [],
    "opg/cls,30" : [],
    "opg/cls,42" : []
}

dataset = {
    "1:0.5" : settings.copy(),
    "1:1"   : settings.copy(),
    "1:1.5" : settings.copy(),
    "1:2"   : settings.copy(),
    "1:3"   : settings.copy(),
    "1:4.2" : settings.copy()
}

# s2 to s1, s3, s4 and s5

dataset["1:0.5"]["opg/cls,5"]  =   [0.980782876, 0.894990692, 0.882057648, 0.829937621]
dataset["1:1"  ]["opg/cls,5"]  =   [1.049964522, 0.874048062, 0.929701904, 0.946830244]
dataset["1:1.5"]["opg/cls,5"]  =   [1.215763955, 1.072178034, 0.97479053,  0.78034019 ]
dataset["1:2"  ]["opg/cls,5"]  =   [1.260111164, 0.809739381, 0.888811814, 1.018386008]
dataset["1:3"  ]["opg/cls,5"]  =   [1.244855724, 0.880013539, 0.791150216, 0.793449643]
dataset["1:4.2"]["opg/cls,5"]  =   [0.998285241, 0.733711288, 0.797539293, 1.098244426]

dataset["1:0.5"]["opg/cls,10"]  =   [0.823498108, 0.837789812, 0.74460123,  0.628926008]
dataset["1:1"  ]["opg/cls,10"]  =   [1.02134579 , 0.767600271, 0.843723189, 0.742978249]
dataset["1:1.5"]["opg/cls,10"]  =   [1.151194418, 0.910137079, 0.706996951, 0.749751467]
dataset["1:2"  ]["opg/cls,10"]  =   [1.085264901, 0.658487054, 0.769974991, 0.813113823]
dataset["1:3"  ]["opg/cls,10"]  =   [1.025366604, 0.774665764, 0.727259451, 0.658968505]
dataset["1:4.2"]["opg/cls,10"]  =   [0.854068117, 0.610890168, 0.662638506, 0.614287119]

dataset["1:0.5"]["opg/cls,15"]  =   [0.885761589, 0.645117617, 0.609882989, 0.513016594]
dataset["1:1"  ]["opg/cls,15"]  =   [0.748994797, 0.584405145, 0.651868349, 0.631547899]
dataset["1:1.5"]["opg/cls,15"]  =   [0.917514191, 0.841597563, 0.588890309, 0.703759136]
dataset["1:2"  ]["opg/cls,15"]  =   [1.016851939, 0.617659502, 0.677424655, 0.709767635]
dataset["1:3"  ]["opg/cls,15"]  =   [0.905037843, 0.728507362, 0.598382651, 0.810601178]
dataset["1:4.2"]["opg/cls,15"]  =   [0.72859508 , 0.525258081, 0.57300889 , 0.627505817]

dataset["1:0.5"]["opg/cls,20"]  =   [0.717478713, 0.541462176, 0.513499206, 0.471612572]
dataset["1:1"  ]["opg/cls,20"]  =   [0.602767266, 0.492722965, 0.547087494, 0.732162951]
dataset["1:1.5"]["opg/cls,20"]  =   [0.782580416, 0.698806905, 0.516237382, 0.558134962]
dataset["1:2"  ]["opg/cls,20"]  =   [0.790208136, 0.527204265, 0.557857651, 0.673607394]
dataset["1:3"  ]["opg/cls,20"]  =   [0.858029801, 0.643467592, 0.57191362 , 0.701028   ]
dataset["1:4.2"]["opg/cls,20"]  =   [0.695659886, 0.490311389, 0.555119476, 0.573647815]

dataset["1:0.5"]["opg/cls,30"]  =   [0.448912015, 0.337535962, 0.383892225, 0.410435125]
dataset["1:1"  ]["opg/cls,30"]  =   [0.415267266, 0.30821628 , 0.437560468, 0.454570283]
dataset["1:1.5"]["opg/cls,30"]  =   [0.516201514, 0.492257573, 0.399956189, 0.484940516]
dataset["1:2"  ]["opg/cls,30"]  =   [0.513422422, 0.327805043, 0.431536482, 0.51312584 ]
dataset["1:3"  ]["opg/cls,30"]  =   [0.677034059, 0.458326282, 0.51149121 , 0.601396157]
dataset["1:4.2"]["opg/cls,30"]  =   [0.589049196, 0.394609917, 0.48940326 , 0.506024886]

dataset["1:0.5"]["opg/cls,42"]  =   [0.249822611, 0.227111186, 0.303389861, 0.285458339]
dataset["1:1"  ]["opg/cls,42"]  =   [0.22711684 , 0.208326282, 0.312699659, 0.370888275]
dataset["1:1.5"]["opg/cls,42"]  =   [0.338930937, 0.36490946 , 0.326573082, 0.410435125]
dataset["1:2"  ]["opg/cls,42"]  =   [0.358739357, 0.22854967 , 0.373487158, 0.386182637]
dataset["1:3"  ]["opg/cls,42"]  =   [0.506799905, 0.350313082, 0.408170716, 0.519134339]
dataset["1:4.2"]["opg/cls,42"]  =   [0.491189688, 0.296158402, 0.447235355, 0.589706894]


for num, setting_data in dataset.items():
    for setting, arr in setting_data.items():
        mean        = np.mean(arr)
        variance    = np.var(arr)
        std_var     = math.sqrt(variance)
        dataset[num][setting] = {
            'arr': arr,
            'mean': mean,
            'variance': variance,
            'std_var': std_var
        }

# Extract data for the heatmap
nums = list(dataset.keys())
settings = list(next(iter(dataset.values())).keys())

# Create a matrix for the mean values
heatmap_data = np.zeros((len(settings), len(nums)))

for j, num in enumerate(nums):
    for i, setting in enumerate(settings):
        heatmap_data[i, j] = dataset[num][setting]["mean"]


# Plot heatmap
plt.figure(figsize=(10, 6))
plt.imshow(heatmap_data, cmap=cmap, aspect="auto", interpolation="nearest")
plt.colorbar(label="mean ARR")


for j, num in enumerate(nums):
    for i, setting in enumerate(settings):      
        variance = dataset[num][setting]["std_var"]
        plt.text(j, i, f"{variance:.3f}", ha="center", va="center", color="black", fontsize=18)

# Customize ticks and labels
plt.xticks(range(len(nums)), nums)
plt.yticks(range(len(settings)), settings, rotation=45)
plt.xlabel("number of unknown classes")

# Display
plt.tight_layout()
plt.savefig('exp_cross_domain_gan.eps')
plt.savefig('exp_cross_domain_gan.png')

==> scripts/exp_cross_domain_gan_arr.py <==
import numpy as np
import matplotlib.pyplot as plt
import math

plt.rcParams.update({'font.size': 13})

arr_cross_domain = np.array([
    [0.896942209,	0.75870379,     0.663444697	,   0.561013167	,   0.395193832	,   0.2664455  ],
    [0.950136183,	0.843911875,    0.654204047	,   0.593685169	,   0.403903574	,   0.279757764],
    [1.010768177,	0.879519979,    0.7629403	,   0.638939916	,   0.473338948	,   0.360212151],
    [0.994262092,	0.831710192,    0.755425933	,   0.637219362	,   0.446472447	,   0.336739705],
    [0.927367281,	0.796565081,    0.760632258	,   0.693609753	,   0.562061927	,   0.446104511],
    [0.906945062,	0.685470977,    0.613591967	,   0.578684642	,   0.494771815	,   0.456072585]
])

arr_self  = np.array([
    [0.801050723,   0.686104679,    0.504947792,    0.428568308,    0.342227708,    0.257427148],
    [0.896380357,   0.726211281,    0.60278955,     0.501135917,    0.433188431,    0.359976408],
    [0.735757351,   0.640908297,    0.5486369,      0.498230591,    0.397723797,    0.321835816],
    [0.773592118,   0.674286775,    0.589289615,    0.540652715,    0.420387522,    0.331654943],
    [0.806730307,   0.634147407,    0.534481629,    0.470586308,    0.450707764,    0.426667832],
    [0.738378697,   0.620254271,    0.565216916,    0.446808511,    0.402180087,    0.354067456]
])

# dataset = np.append(arr_cross_domain, arr_self, axis=1)

dataset = np.vstack([row for pair in zip(arr_self, arr_cross_domain) for row in pair])

mean_arr_cross_domain =  arr_cross_domain.mean(axis=0)
mean_arr_self         =  arr_self.mean(axis=0)

std_arr_cross_domain =  arr_cross_domain.std(axis=0)
std_arr_self         =  arr_self.std(axis=0)

# Extract data for the heatmap
ratios = [
    "1:0.5\n(origin domain)" , 
    "1:1\n(origin domain)"   ,
    "1:1.5\n(origin domain)" ,
    "1:2\n(origin domain)"   ,
    "1:3\n(origin domain)"   ,
    "1:4.2\n(origin domain)" ,
    "1:0.5\n(other domain)"  , 
    "1:1\n(other domain)"    ,
    "1:1.5\n(other domain)"  ,
    "1:2\n(other domain)"    ,
    "1:3\n(other domain)"    ,
    "1:4.2\n(other domain)"
]

ratios.sort()

settings = [
    "opg/cls,5"    ,
    "opg/cls,10"   ,
    "opg/cls,15"   ,
    "opg/cls,20"   ,
    "opg/cls,30"   ,
    "opg/cls,42"
]

# Create a matrix for the mean values
heatmap_data = dataset.T

# Plot heatmap
plt.figure(figsize=(12, 6))
plt.imshow(heatmap_data, cmap="winter", aspect="auto", interpolation="nearest")
plt.colorbar(label="mean ARR")


# Customize ticks and labels
plt.xticks(range(len(ratios)), ratios,  rotation=45)
plt.yticks(range(len(settings)), settings, rotation=45)

# Display
plt.tight_layout()
plt.savefig('exp_cross_domain_arr.eps')
plt.savefig('exp_cross_domain_arr.png')


# plot errorplot

plt.rcParams.update({'font.size': 20})

plt.figure(figsize=(8, 8))
plt.errorbar(settings, mean_arr_cross_domain, yerr=std_arr_cross_domain, color='blue', fmt='o', capsize=5, label='(other domain)')
plt.plot(settings, mean_arr_cross_domain, color='blue')
plt.errorbar(settings, mean_arr_self, yerr=std_arr_self, color='cyan', fmt='o', capsize=5, label='(origin domain)')
plt.plot(settings, mean_arr_self, color='cyan')

# Customize ticks and labels
plt.xticks(range(len(settings)), settings, rotation=45)
plt.ylabel("ARR")
plt.grid()
plt.legend()

# Display
plt.tight_layout()
plt.savefig('exp_cross_domain_arr_compare.eps')
plt.savefig('exp_cross_domain_arr_compare.png')

==> scripts/exp_cross_domain_origin.py <==
import numpy as np
import matplotlib.pyplot as plt
import math

plt.rcParams.update({'font.size': 20})

cmap = 'summer'
with open('settings.txt', 'r') as f:
    param, value = f.read().split('=')
    if param == 'cmap':
        cmap = value

settings = {
    "open\n(other domain)"  : [],
    "close\n(other domain)" : [],
    "open\n(origin domain)" : [],
    "close\n(origin domain)": []
}

dataset = {
    "1:0.5" : settings.copy(),
    "1:1"   : settings.copy(),
    "1:1.5" : settings.copy(),
    "1:2"   : settings.copy(),
    "1:3"   : settings.copy(),
    "1:4.2" : settings.copy()
}

dataset["1:0.5" ]['open\n(other domain)'] = [0.11561 , 0.15931 , 0.037508, 0.061402]
dataset["1:1"   ]['open\n(other domain)'] = [0.085784, 0.12217 , 0.027633, 0.048832]
dataset["1:1.5" ]['open\n(other domain)'] = [0.066657, 0.096862, 0.021874, 0.041003]
dataset["1:2"   ]['open\n(other domain)'] = [0.05501 , 0.080838, 0.018234, 0.034792]
dataset["1:3"   ]['open\n(other domain)'] = [0.038687, 0.056777, 0.013635, 0.025627]
dataset["1:4.2" ]['open\n(other domain)'] = [0.028902, 0.040646, 0.010374, 0.019533]

dataset["1:0.5" ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]
dataset["1:1"   ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]
dataset["1:1.5" ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]
dataset["1:2"   ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]
dataset["1:3"   ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]
dataset["1:4.2" ]['close\n(other domain)'] = [0.16912, 0.23636, 0.054781, 0.091537]

dataset["1:0.5" ]['open\n(origin domain)'] = [0.61411]
dataset["1:1"   ]['open\n(origin domain)'] = [0.45778]
dataset["1:1.5" ]['open\n(origin domain)'] = [0.35297]
dataset["1:2"   ]['open\n(origin domain)'] = [0.29682]
dataset["1:3"   ]['open\n(origin domain)'] = [0.21942]
dataset["1:4.2" ]['open\n(origin domain)'] = [0.17]

dataset["1:0.5" ]['close\n(origin domain)'] = [0.91556]
dataset["1:1"   ]['close\n(origin domain)'] = [0.91556]
dataset["1:1.5" ]['close\n(origin domain)'] = [0.91556]
dataset["1:2"   ]['close\n(origin domain)'] = [0.91556]
dataset["1:3"   ]['close\n(origin domain)'] = [0.91556]
dataset["1:4.2" ]['close\n(origin domain)'] = [0.91556]

for num, setting_data in dataset.items():
    for setting, acc in setting_data.items():
        aer = 1-np.array(acc)
        mean        = np.mean(aer)
        variance    = np.var(aer)
        std_var     = math.sqrt(variance)
        dataset[num][setting] = {
            'aer': aer,
            'mean': mean,
            'variance': variance,
            'std_var': std_var
        }
        
# Extract data for the heatmap
nums = list(dataset.keys())
settings = list(next(iter(dataset.values())).keys())

# Create a matrix for the mean values
heatmap_data = np.zeros((len(settings), len(nums)))

for j, num in enumerate(nums):
    for i, setting in enumerate(settings):
        heatmap_data[i, j] = dataset[num][setting]["mean"]


# Plot heatmap
plt.figure(figsize=(10, 6))
plt.imshow(heatmap_data, cmap=cmap, aspect="auto", interpolation="nearest")
plt.colorbar(label="mean AER")


for j, num in enumerate(nums):
    for i, setting in enumerate(settings):      
        variance = dataset[num][setting]["std_var"]
        if variance == 0:
            plt.text(j, i, "-", ha="center", va="center", color="black", fontsize=18)
        else:
            plt.text(j, i, f"{variance:.3f}", ha="center", va="center", color="black", fontsize=18)

# Customize ticks and labels
plt.xticks(range(len(nums)), nums)
plt.yticks(range(len(settings)), settings, rotation=45)
plt.xlabel("known-to-unknown")

# Display
plt.tight_layout()
plt.savefig('exp_cross_domain_origin.eps')
plt.savefig('exp_cross_domain_origin.png')

==> scripts/exp_diff_unknown.py <==
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 20})

num_unknown_classes = [5, 10,  15,  20,  30, 42]
dataset = {
    "1:0.5":  [0.202684,   0.336802,   0.495338,   0.592176,   0.689856,   0.760938],
    "1:1":    [0.18583,    0.305604,   0.431004,   0.509512,   0.542858,   0.697496],
    "1:1.5":  [0.221892,   0.336096,   0.403694,   0.476162,   0.555884,   0.615494],
    "1:2":    [0.230356,   0.284862,   0.376282,   0.427174,   0.529608,   0.635834],
    "1:3":    [0.24753,    0.350924,   0.438456,   0.505112,   0.582128,   0.64096 ],
    "1:4.2":  [0.226782,   0.329072,   0.413748,   0.49338,    0.548918,   0.607904],
    "close":  [0.072594,   0.072594,   0.072594,   0.072594,   0.072594,   0.072594],
    "open":   [0.372464,   0.524592,   0.62162,    0.683646,   0.770474,   0.82737 ]
}

# Plotting
plt.figure(figsize=(8, 6))
for key, values in dataset.items():
    plt.plot([i for i in range(len(num_unknown_classes))], values, label=key, marker="o")
    
# Fill between close and open
plt.fill_between([i for i in range(len(num_unknown_classes))], dataset['close'], dataset['open'], color="lightblue", alpha=0.5)

# Customize axes and legend
plt.xlabel("number unknown classes")
plt.ylabel("AER")
plt.ylim(0,1)
plt.xticks([i for i in range(len(num_unknown_classes))], ['{0}'.format(i) for i in num_unknown_classes])
plt.legend()
plt.grid(alpha=0.6, linestyle="--")

# Display the plot
plt.tight_layout()
plt.savefig("exp_diff_unknown.eps")
plt.savefig("exp_diff_unknown.png")

==> scripts/exp_known_change.py <==
import numpy as np
import matplotlib.pyplot as plt
import math

plt.rcParams.update({'font.size': 20})

cmap = 'summer'
with open('settings.txt', 'r') as f:
    param, value = f.read().split('=')
    if param == 'cmap':
        cmap = value

settings = {
    "open,20"       : [],
    "opengan,20"    : [],
    "open,4"        : [],
    "opengan,4"     : [],
    "close"         : []
}

dataset = {
    4   : settings.copy(),
    6   : settings.copy(),
    8   : settings.copy(),
    10  : settings.copy(),
    12  : settings.copy(),
    16  : settings.copy(),
    20  : settings.copy()
}


dataset[4]['close']   =   [0.9605, 0.9491, 0.986  , 0.924  , 0.9672]
dataset[6]['close']   =   [0.9425, 0.9201, 0.9731 , 0.8931 , 0.9605]
dataset[8]['close']   =   [0.9313, 0.9405, 0.964  , 0.9664 , 0.9612]
dataset[10]['close']  =   [0.9405, 0.9216, 0.963  , 0.872  , 0.9455]
dataset[12]['close']  =   [0.9302, 0.8966, 0.9485 , 0.8665 , 0.9278]
dataset[16]['close']  =   [0.9098, 0.9101, 0.9466 , 0.8656 , 0.9156]
dataset[20]['close']  =   [0.9008, 0.8927, 0.9346 , 0.8602 , 0.8895]

dataset[4]['open,4']   =   [0.50615, 0.45493, 0.5133 , 0.44925, 0.50688]
dataset[6]['open,4']   =   [0.5721 , 0.52169, 0.60693, 0.53655, 0.61933]
dataset[8]['open,4']   =   [0.60582, 0.59235, 0.66277, 0.5702 , 0.68435]
dataset[10]['open,4']  =   [0.64803, 0.61756, 0.69763, 0.61937, 0.71182]
dataset[12]['open,4']  =   [0.67055, 0.6282 , 0.72349, 0.64209, 0.73027]
dataset[16]['open,4']  =   [0.70625, 0.69584, 0.76254, 0.68945, 0.75801]
dataset[20]['open,4']  =   [0.73303, 0.71637, 0.7811 , 0.71342, 0.75692]

dataset[4]['open,20']   =   [0.16639, 0.16642, 0.1542 , 0.14731, 0.16987]
dataset[6]['open,20']   =   [0.21216, 0.21506, 0.21462, 0.20702, 0.25016]
dataset[8]['open,20']   =   [0.24147, 0.26171, 0.26323, 0.24121, 0.30451]
dataset[10]['open,20']  =   [0.27644, 0.2905 , 0.29831, 0.28731, 0.35056]
dataset[12]['open,20']  =   [0.30411, 0.31074, 0.33611, 0.31577, 0.38689]
dataset[16]['open,20']  =   [0.35923, 0.38585, 0.39216, 0.38503, 0.44132]
dataset[20]['open,20']  =   [0.40628, 0.42791, 0.4344 , 0.42447, 0.46682]

dataset[4]['opengan,4']   =   [0.82173, 0.72667, 0.875  , 0.84217 , 0.75545]
dataset[6]['opengan,4']   =   [0.87586, 0.83197, 0.83614, 0.83465 , 0.8222 ]
dataset[8]['opengan,4']   =   [0.83436, 0.80523, 0.86981, 0.88939 , 0.8042 ]
dataset[10]['opengan,4']  =   [0.88622, 0.79717, 0.81884, 0.95506 , 0.85   ]
dataset[12]['opengan,4']  =   [0.87814, 0.8412 , 0.86093, 0.8705  , 0.83432]
dataset[16]['opengan,4']  =   [0.93133, 0.86611, 0.86153, 0.89795 , 0.84973]
dataset[20]['opengan,4']  =   [0.93534, 0.80411, 0.88095, 0.88718 , 0.82345] 

dataset[4]['opengan,20']   =   [0.39764, 0.484  , 0.35563, 0.44088, 0.2273]
dataset[6]['opengan,20']   =   [0.46447, 0.38492, 0.46176, 0.70511, 0.50447]
dataset[8]['opengan,20']   =   [0.48612, 0.4062 , 0.49957, 0.68478, 0.65227]
dataset[10]['opengan,20']  =   [0.48122, 0.56688, 0.53677, 0.69508, 0.64488]
dataset[12]['opengan,20']  =   [0.52781, 0.54778, 0.49774, 0.6832 , 0.72816]
dataset[16]['opengan,20']  =   [0.57185, 0.67813, 0.57179, 0.7651 , 0.65925]
dataset[20]['opengan,20']  =   [0.59362, 0.62356, 0.6168 , 0.65244, 0.66918] 

for num, setting_data in dataset.items():
    for setting, acc in setting_data.items():
        mean        = np.mean(acc)
        variance    = np.var(acc)
        std_var     = math.sqrt(variance)
        dataset[num][setting] = {
            'acc': acc,
            'mean': mean,
            'variance': variance,
            'std_var': std_var
        }



# Extract data for the heatmap
nums = list(dataset.keys())
settings = list(next(iter(dataset.values())).keys())

# Create a matrix for the mean values
heatmap_data = np.zeros((len(settings), len(nums)))

for j, num in enumerate(nums):
    for i, setting in enumerate(settings):
        heatmap_data[i, j] = dataset[num][setting]["mean"]


# Plot heatmap
plt.figure(figsize=(10, 6))
plt.imshow(heatmap_data, cmap=cmap, aspect="auto", interpolation="nearest")
plt.colorbar(label="mean accuracy")


for j, num in enumerate(nums):
    for i, setting in enumerate(settings):      
        variance = dataset[num][setting]["std_var"]
        plt.text(j, i, f"{variance:.3f}", ha="center", va="center", color="black", fontsize=18)

# Customize ticks and labels
plt.xticks(range(len(nums)), nums)
plt.yticks(range(len(settings)), settings, rotation=45)
plt.xlabel("number of known classes")

# Display
plt.tight_layout()
plt.savefig('exp_known_change.eps')
plt.savefig('exp_known_change.png')

==> scripts/exp_unknown_change.py <==
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 15})

# Data
ratios = ['1:0.5', '1:1', '1:1.5', '1:2', '1:3', '1:4.2']
close = [0.072594, 0.072594, 0.072594, 0.072594, 0.072594, 0.072594]
open_values = [0.372464, 0.524592, 0.62162, 0.683646, 0.770474, 0.82737]
opengan = [0.202684, 0.305604, 0.403694, 0.427196, 0.582146, 0.584192]

# Plot
plt.figure(figsize=(8, 6))
plt.plot(ratios, close, label="close", marker="o")
plt.plot(ratios, open_values, label="open", marker="o")
plt.plot(ratios, opengan, label="opengan", marker="o")

# Fill between close and open
plt.fill_between(ratios, close, open_values, color="lightblue", alpha=0.5)

# Labels and legend
plt.xlabel("known-to-unknown ratio")
plt.ylabel("AER")
plt.ylim(0,1)
plt.legend(loc=2)
plt.grid(axis="y", linestyle="--", alpha=0.7)

# Display
plt.tight_layout()
plt.savefig("exp_unknown_change.eps")
plt.savefig("exp_unknown_change.png")

